Chaos in self-gravitating many-body systems: Lyapunov time dependence of $N$ and the influence of general relativity

In self-gravitating $N$-body systems, small perturbations introduced at the start, or infinitesimal errors that are produced by the numerical integrator or are due to limited precision in the computer, grow exponentially with time. For Newton's gravity, we confirm earlier results that for relatively homogeneous systems, this rate of growth per crossing time increases with $N$ up to $N \sim 30$, but that for larger systems, the growth rate has a weaker scaling with $N$. For concentrated systems, however, the rate of exponential growth continues to scale with $N$. In relativistic self-gravitating systems, the rate of growth is almost independent of $N$. This effect, however, is only noticeable when the system's mean velocity approaches the speed of light to within three orders of magnitude. The chaotic behavior of systems with more than a dozen bodies for the usually adopted approximation of only solving the pairwise interactions in the Einstein-Infeld-Hoffmann equation of motion is qualitatively different than when the interaction terms (or cross terms) are taken into account. This result provides a strong motivation for follow-up studies on the microscopic effect of general relativity on orbital chaos, and on the influence of higher-order cross-terms in the Taylor-series expansion of the Einstein-Infeld-Hoffmann equations of motion.

==> compile.sh <==
name=HGRX
pdflatex $name
bibtex $name
pdflatex $name
pdflatex $name



==> src/HGRX.py <==
import time
from amuse.lab import ph4
from amuse.lab import nbody_system, constants
from amuse.lab import new_plummer_model
from amuse.lab import Particles
from Hermite_GRX.hermitepn.interface import *
from matplotlib import pyplot

numpy.random.seed(2)

def merge_two_stars(bodies, particles_in_encounter):
    com_pos = particles_in_encounter.center_of_mass()
    com_vel = particles_in_encounter.center_of_mass_velocity()
    new_particle=Particles(1)
    new_particle.mass = particles_in_encounter.total_mass()
    new_particle.position = com_pos
    new_particle.velocity = com_vel
    new_particle.radius = 10*constants.G*new_particle.mass/constants.c**2
    bodies.add_particles(new_particle)
    bodies.remove_particles(particles_in_encounter)

def resolve_collision(collision_detection, gravity, bodies):
    if collision_detection.is_set():
        E_coll = gravity.kinetic_energy + gravity.potential_energy
        print("At time=", gravity.model_time.in_(units.Myr), \
              "number of encounters=", len(collision_detection.particles(0)))
        Nenc = 0
        for ci in range(len(collision_detection.particles(0))): 
            particles_in_encounter \
                = Particles(particles=[collision_detection.particles(0)[ci],
                                       collision_detection.particles(1)[ci]])
            particles_in_encounter \
                = particles_in_encounter.get_intersecting_subset_in(bodies)

            merge_two_stars(bodies, particles_in_encounter)
            bodies.synchronize_to(gravity.particles)
            Nenc += 1
            print("Resolve encounter Number:", Nenc)
        dE_coll = E_coll - (gravity.kinetic_energy + gravity.potential_energy)
        print("dE_coll =", dE_coll, "N_enc=", Nenc)

  
def gravity(bodies,
            converter,
            integrator,
            dt_param=0.1,
            t_end = 200| units.yr):

    gravity = HermitePN(converter)
    gp = gravity.parameters
    gp.dt_param = dt_param
    gp.perturbation = '1PN_EIH'
    gp.integrator = integrator
    gp.light_speed = constants.c
    gp.num_threads = 1

    gravity.particles.add_particles(bodies)
    sc = gravity.stopping_conditions.\
        collision_detection
    sc.enable()
    Etot_init = gravity.kinetic_energy +\
        gravity.potential_energy
    from_gravity = gravity.particles.\
        new_channel_to(bodies)

    dt = 0.001 * t_end
    while gravity.get_time()<t_end:

        time = gravity.model_time + dt
        gravity.evolve_model(time)
        from_gravity.copy()

        Ekin = gravity.kinetic_energy 
        Epot = gravity.potential_energy

        Etot = Ekin + Epot
        dE = (Etot_init-Etot)/Etot
        print("T =", gravity.get_time(),
              "M =", bodies.mass.sum(),
              "E = ", Etot,
              " Q = ", -Ekin/Epot)
        print("dE =", dE)

        if sc.is_set():
            print("Collision detected=",
                  len(sc.particles(0)))
            resolve_collision(sc,
                              gravity,
                              bodies)
    gravity.stop()

    

def gravity_minimal(bodies,
                    integrator,
                    converter,
                    dt_param=0.1,
                    t_end = 10| units.Myr,
                    lightspeed = 1.0):

    x0 = bodies.x
    y0 = bodies.y    
    pyplot.figure(figsize = [10, 5.1])
    pyplot.scatter(x0.value_in(units.au), y0.value_in(units.au), s=10, c='k')
    
    gravity = HermitePN(converter)
    gravity.parameters.dt_param = dt_param
    gravity.parameters.perturbation = '1PN_EIH'
    gravity.parameters.integrator = integrator,
    gravity.parameters.light_speed = lightspeed * constants.c
    gravity.parameters.num_threads = 1

    gravity.particles.add_particles(bodies)
    coll_detect = gravity.stopping_conditions.collision_detection
    coll_detect.enable()
    Etot_init = gravity.kinetic_energy
    Etot_init += gravity.potential_energy
    from_gravity = gravity.particles.new_channel_to(bodies)

    x = [] | units.au
    y = [] |units.au
    dt = 0.2 | units.yr
    while gravity.get_time()<t_end:

        gravity.evolve_model(gravity.get_time()+dt)
        from_gravity.copy()

        Ekin = gravity.kinetic_energy 
        Epot = gravity.potential_energy

        Etot = Ekin + Epot
        dE = (Etot_init-Etot)/Etot
        print("T =", gravity.get_time().in_(units.yr))
        print("E = ", Etot, " Q = ", -Ekin/Epot)
        print("dE =", dE)

        x.append(bodies.x)
        y.append(bodies.y)        
        if coll_detect.is_set():
            print("Collision detected=",
                  len(coll_detect.particles(0)))
            resolve_collision(coll_detect, gravity, bodies)
    gravity.stop()

    pyplot.plot(x.value_in(units.au), y.value_in(units.au))
    pyplot.axis("equal")
    pyplot.xlabel("x [au]")
    pyplot.ylabel("y [au]")
    pyplot.xlim(-2000, 12000)
    pyplot.ylim(-2000, 5000)    
    pyplot.savefig("fig_N10SMBH_orbits.pdf")
    pyplot.show()
    
    
def new_option_parser():
    from amuse.units.optparse import OptionParser
    result = OptionParser()
    result.add_option("--t_end", type="float",
                      unit = units.yr,
                      dest="t_end",
                      default = 250 | units.yr,
                      help="dt-parameter [%default]")
    result.add_option("--dt_param",
                      type="float",
                      dest="dt_param",
                      default = 0.1,
                      help="dt-parameter [%default]")
    result.add_option("-c", 
                      type="float",
                      dest="lightspeed",
                      default = 1.0, 
                      help="lightspeed [%default]")
    return result

def Schartzschield_radius(mass):
    return 10*constants.G*mass/constants.c**2

if __name__ in ('__main__'):
    o, arguments  = new_option_parser().parse_args()

    mass = 1.e+6 |units.MSun
    size = 0.001|units.pc
    conv = nbody_system.nbody_to_si(mass,
                                    size)
    bodies = new_plummer_model(10, conv)
    bodies.radius = Schartzschield(bodies.mass)
    integrator = 'SymmetrizedRegularizedHermite'
    
    gravity(bodies,
            integrator,
            converter,
            dt_param = o.dt_param,
            t_end = o.t_end)
#                    lightspeed =
#                    o.lightspeed)
    
mass = 1.e+6 |units.MSun
size = 0.001|units.pc
conv = nbody_system.nbody_to_si(mass,
                                size)
bodies = new_plummer_model(10, conv)
bodies.radius = Schartzschield(bodies.mass)
integrator = 'SymmetrizedRegularizedHermite'
    
gravity(bodies,
        integrator,
        converter,
        dt_param = o.dt_param,
        t_end = o.t_end)


